The impact of coarsening an exposure on partial identifiability in instrumental variable settings

In instrumental variable (IV) settings, such as in imperfect randomized trials and observational studies with Mendelian randomization, one may encounter a continuous exposure, the causal effect of which is not of true interest. Instead, scientific interest may lie in a coarsened version of this exposure. Although there is a lengthy literature on the impact of coarsening of an exposure with several works focusing specifically on IV settings, all methods proposed in this literature require parametric assumptions. Instead, just as in the standard IV setting, one can consider partial identification via bounds making no parametric assumptions. This was first pointed out in Alexander Balke's PhD dissertation. We extend and clarify his work and derive novel bounds in several settings, including for a three-level IV, which will most likely be the case in Mendelian randomization. We demonstrate our findings in two real data examples, a randomized trial for peanut allergy in infants and a Mendelian randomization setting investigating the effect of homocysteine on cardiovascular disease.

==> anc/README <==
The impact of coarsening an exposure on partial identifiability in an instrumental variable settings

By Erin E Gabriel, Michael C Sachs, and Arvid Sjölander

updated 2024-01-15

This archive contains the bounds for Results 3 and 4 of the main text. The information is stored in the "result3-4bounds.rds", which can be read into R using the command readRDS("result3-4bounds.rds"). The object that will be loaded into R is a list of two elements the first one for result 3 and the second for result 4. Each of those elements is itself a list, where the first component is the text expression for the bounds, and the second component is an R function that can be used to compute the bounds given data. 

As in the paper, the bounds use the notation pxy_z, where x, y, and z can take integer values starting at 0. Here, pxy_z represents the probability p(X = x, Y = y | Z = z). in the bounds functions, there is also the notation pdm_z, which represents the probability p(X = x^m | Z = z), i.e., the probability that X equals the ill-defined level given Z = z.

To use the functions, each of these probabilities must be estimated from data, and passed as arguments to the function. Each element can also be a vector of the same length. 

Please address any questions to michael.sachs@sund.ku.dk


---------------------------------

LICENSE 

Copyright 2024 Michael C Sachs

Permission is hereby granted, free of charge, to any person obtaining a copy of this software and associated documentation files (the “Software”), to deal in the Software without restriction, including without limitation the rights to use, copy, modify, merge, publish, distribute, sublicense, and/or sell copies of the Software, and to permit persons to whom the Software is furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED “AS IS”, WITHOUT WARRANTY OF ANY KIND, EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.
